Efficient and Generalized Decentralized Monitoring of Regular Languages

The main contribution of this paper is an efficient and generalized decentralized monitoring algorithm allowing to detect satisfaction or violation of any regular specification by local monitors alone in a system without central observation point. Our algorithm does not assume any form of synchronization between system events and communication of monitors, uses state machines as underlying mechanism for efficiency, and tries to keep the number and size of messages exchanged between monitors to a minimum. We provide a full implementation of the algorithm with an open-source benchmark to evaluate its efficiency in terms of number, size of exchanged messages, and delay induced by communication between monitors. Experimental results demonstrate the effectiveness of our algorithm which outperforms the previous most general one along several (new) monitoring metrics.

==> CLEAN.sh <==
find . \( -name "*.bak" -o -name "*.aux" -o -name "*.log" -o -name "*.toc" -o -name "*.backup" -o -name "*~" -o -name "*.dvi" -o -name "*.bbl" -o -name "*.out" -o -name "*.vrb" -o -name "*.nav" -o -name "*.snm" -o -name "*.blg" \) -exec rm {} \;

